Outcomes of Planetary Collisions: Importance of Gravity and Material Properties

The final sizes, composition, and angular momenta of solid planetary bodies depend on the outcomes of collisions between planetary embryos. The most common numerical method for simulating embryo collisions is to combine a gravity solver with a hydrodynamic solver, allowing pressure gradients, shock waves, and gravitational torques to loft material into orbit. Here, we perform the first direct comparison between hydrodynamic methods and a simplified method employing only gravity and a quadratic repulsive force. The formation of Earth's Moon, perhaps the most heavily simulated planetary collision, is used as a test case. Many of the main features of a collision between two planetary embryos, including collisions in which an orbiting disc of material and/or intact moons are formed, are controlled solely by gravitational forces. Comparison of the methods shows that the mass and orbit of the satellite, as well as the extent of physical mixing between the protoearth and impactor, are similar regardless of the inclusion of the inclusion of hydrodynamic effects or the equation of state employed. The study of thermal and chemical effects of the impact, and determining the time scale for lunar accretion, still require a full hydrodynamic calculation. The simplified gravity plus quadratic repulsive force approach allows rapid testing of various initial conditions to identify cases for further detailed study.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
#dvipdfm main.dvi
dvipdf main.dvi
open main.pdf



